PREBA: A Hardware/Software Co-Design for Multi-Instance GPU based AI Inference Servers

NVIDIA's Multi-Instance GPU (MIG) is a feature that enables system designers to reconfigure one large GPU into multiple smaller GPU slices. This work characterizes this emerging GPU and evaluates its effectiveness in designing high-performance AI inference servers. Our study reveals that the data preprocessing stage of AI inference causes significant performance bottlenecks to MIG. To this end, we present PREBA, which is a hardware/software co-design targeting MIG inference servers. Our first proposition is an FPGA-based data preprocessing accelerator that unlocks the full potential of MIG with domain-specific acceleration of data preprocessing. The MIG inference server unleashed from preprocessing overheads is then augmented with our dynamic batching system that enables high-performance inference. PREBA is implemented end-to-end in real systems, providing a 3.7x improvement in throughput, 3.4x reduction in tail latency, 3.5x improvement in energy-efficiency, and 3.0x improvement in cost-efficiency.

==> fig/crop.sh <==
# # # pdfcrop gpu_arch.pdf
# pdfcrop gpu_mig_1.pdf
# # # pdfcrop gpu_mig_2.pdf
# pdfcrop inference_pipeline.pdf
# pdfcrop data_preproc_image.pdf
# pdfcrop data_preproc_audio.pdf
# # # 
# # # 
# # # mv gpu_arch-crop.pdf                 gpu_arch.pdf
# mv gpu_mig_1-crop.pdf                gpu_mig_1.pdf
# # # mv gpu_mig_2-crop.pdf                gpu_mig_2.pdf
# mv inference_pipeline-crop.pdf       inference_pipeline.pdf
# mv data_preproc_image-crop.pdf       data_preproc_image.pdf
# mv data_preproc_audio-crop.pdf       data_preproc_audio.pdf
# # 
# # pdfcrop char_inf_only_vision_gpu_util.pdf
# # mv char_inf_only_vision_gpu_util-crop.pdf char_inf_only_vision_gpu_util.pdf
# # 
# # pdfcrop char_inf_only_audio_gpu_util.pdf
# # mv char_inf_only_audio_gpu_util-crop.pdf char_inf_only_audio_gpu_util.pdf
# # 
# # 
# # 
# # pdfcrop char_inf_only_vision_throughput.pdf
# # mv char_inf_only_vision_throughput-crop.pdf char_inf_only_vision_throughput.pdf
# # 
# # pdfcrop char_inf_only_audio_throughput.pdf
# # mv char_inf_only_audio_throughput-crop.pdf char_inf_only_audio_throughput.pdf
# # 
# # 
# # pdfcrop char_analysis_sm_utility_and_throughput_scalability_audio.pdf
# # pdfcrop char_analysis_sm_utility_and_throughput_scalability_vision.pdf
# # 
# # mv char_analysis_sm_utility_and_throughput_scalability_audio-crop.pdf    char_analysis_sm_utility_and_throughput_scalability_audio.pdf
# # mv char_analysis_sm_utility_and_throughput_scalability_vision-crop.pdf   char_analysis_sm_utility_and_throughput_scalability_vision.pdf
# # 
# # 
# # pdfcrop char_e2e_throughput_without_preproc_vision.pdf
# # pdfcrop char_e2e_throughput_without_preproc_audio.pdf
# # 
# # mv char_e2e_throughput_without_preproc_vision-crop.pdf   char_e2e_throughput_without_preproc_vision.pdf
# # mv char_e2e_throughput_without_preproc_audio-crop.pdf    char_e2e_throughput_without_preproc_audio.pdf
# # 
# # pdfcrop char_vision_throughput_and_latency.pdf
# # pdfcrop char_audio_throughput_and_latency.pdf
# # 
# # mv char_vision_throughput_and_latency-crop.pdf  char_vision_throughput_and_latency.pdf
# # mv char_audio_throughput_and_latency-crop.pdf   char_audio_throughput_and_latency.pdf
# # 
# # 
# # 
# # 
# # pdfcrop fpga_impl_vision.pdf
# # pdfcrop fpga_impl_audio.pdf
# # 
# # mv fpga_impl_vision-crop.pdf  fpga_impl_vision.pdf
# # mv fpga_impl_audio-crop.pdf   fpga_impl_audio.pdf
# 
# pdfcrop librispeech_dataset.pdf
# mv librispeech_dataset-crop.pdf librispeech_dataset.pdf
# 
# pdfcrop max_batch_analysis_audio.pdf
# mv max_batch_analysis_audio-crop.pdf  max_batch_analysis_audio.pdf
# # 
# # pdfcrop dynamic_batching.pdf
# # mv dynamic_batching-crop.pdf dynamic_batching.pdf
# # 
# # pdfcrop char_throughput_util_vision.pdf
# # pdfcrop char_throughput_util_audio.pdf
# # pdfcrop char_throughput_latency_vision.pdf
# # pdfcrop char_throughput_latency_audio.pdf
# # 
# # mv char_throughput_util_vision-crop.pdf     char_throughput_util_vision.pdf
# # mv char_throughput_util_audio-crop.pdf      char_throughput_util_audio.pdf
# # mv char_throughput_latency_vision-crop.pdf  char_throughput_latency_vision.pdf
# # mv char_throughput_latency_audio-crop.pdf   char_throughput_latency_audio.pdf
# 
# 
# # pdfcrop char_latency_breakdown_vision.pdf
# # pdfcrop char_latency_breakdown_audio.pdf
# # 
# # mv char_latency_breakdown_vision-crop.pdf  char_latency_breakdown_vision.pdf
# # mv char_latency_breakdown_audio-crop.pdf   char_latency_breakdown_audio.pdf
# 
# pdfcrop char_latency_breakdown_integrated.pdf
# mv char_latency_breakdown_integrated-crop.pdf  char_latency_breakdown_integrated.pdf
# 
# # pdfcrop cpu_util_audio.pdf
# # pdfcrop cpu_util_vision.pdf
# pdfcrop latency_breakdown_audio.pdf
# pdfcrop latency_breakdown_vision.pdf
# pdfcrop max_batch_size_audio.pdf
# pdfcrop max_queue_time_audio.pdf
# pdfcrop max_queue_time_vision.pdf
# # pdfcrop power_audio.pdf
# # pdfcrop power_vision.pdf
# # pdfcrop throughput_audio.pdf
# # pdfcrop throughput_vision.pdf
# pdfcrop throughput_latency_audio.pdf
# pdfcrop throughput_latency_vision.pdf
# # 
# # 
# # mv cpu_util_audio-crop.pdf                 cpu_util_audio.pdf
# # mv cpu_util_vision-crop.pdf                cpu_util_vision.pdf
# mv latency_breakdown_audio-crop.pdf        latency_breakdown_audio.pdf
# mv latency_breakdown_vision-crop.pdf       latency_breakdown_vision.pdf
# mv max_batch_size_audio-crop.pdf           max_batch_size_audio.pdf
# mv max_queue_time_audio-crop.pdf           max_queue_time_audio.pdf
# mv max_queue_time_vision-crop.pdf          max_queue_time_vision.pdf
# # mv power_audio-crop.pdf                    power_audio.pdf
# # mv power_vision-crop.pdf                   power_vision.pdf
# # mv throughput_audio-crop.pdf               throughput_audio.pdf
# # mv throughput_vision-crop.pdf              throughput_vision.pdf
# mv throughput_latency_audio-crop.pdf       throughput_latency_audio.pdf
# mv throughput_latency_vision-crop.pdf      throughput_latency_vision.pdf
# 
# 
# # pdfcrop fpga_impl_vision.pdf
# # 
# # mv fpga_impl_vision-crop.pdf                 fpga_impl_vision.pdf
# # 
# # 
# # pdfcrop fpga_impl_audio.pdf
# #  
# # mv fpga_impl_audio-crop.pdf  	 		fpga_impl_audio.pdf
# # 
# # 
# # pdfcrop fpga_impl_timeline_vision.pdf	
# # pdfcrop fpga_impl_timeline_audio.pdf
# # pdfcrop fpga_impl_timeline_audio_naive.pdf
# # 
# # mv fpga_impl_timeline_vision-crop.pdf		fpga_impl_timeline_vision.pdf
# # mv fpga_impl_timeline_audio-crop.pdf		fpga_impl_timeline_audio.pdf
# # mv fpga_impl_timeline_audio_naive-crop.pdf 	fpga_impl_timeline_audio_naive.pdf
# 
# 
# pdfcrop overview.pdf
# mv overview-crop.pdf overview.pdf
# 
# pdfcrop latency_breakdown_integrated.pdf
# mv latency_breakdown_integrated-crop.pdf latency_breakdown_integrated.pdf
# 
# pdfcrop eval_eval_throughput_per_sizes.pdf
# mv eval_eval_throughput_per_sizes-crop.pdf eval_eval_throughput_per_sizes.pdf
# 
# pdfcrop eval_throughput_latency_per_sizes.pdf
# mv eval_throughput_latency_per_sizes-crop.pdf eval_throughput_latency_per_sizes.pdf
# 
# pdfcrop dynamic_batching_per_sizes.pdf
# mv dynamic_batching_per_sizes-crop.pdf dynamic_batching_per_sizes.pdf



# pdfcrop gpu_arch.pdf
# pdfcrop gpu_mig_1.pdf
# pdfcrop overview.pdf
# pdfcrop char_throughput_util_audio.pdf
# pdfcrop char_throughput_util_vision.pdf
# pdfcrop char_throughput_latency_audio.pdf
# pdfcrop char_throughput_latency_vision.pdf
# pdfcrop librispeech_dataset.pdf
# pdfcrop max_batch_analysis_audio.pdf
# pdfcrop char_latency_breakdown_integrated.pdf
# pdfcrop throughput_vision.pdf
# pdfcrop throughput_audio.pdf
# pdfcrop throughput_latency_vision.pdf
# pdfcrop throughput_latency_audio.pdf
# pdfcrop latency_breakdown_integrated.pdf
# pdfcrop power_vision.pdf
# pdfcrop power_audio.pdf
# pdfcrop max_queue_time_vision.pdf
# pdfcrop max_queue_time_audio.pdf
# pdfcrop dynamic_batching_per_sizes.pdf
# pdfcrop eval_throughput_per_sizes.pdf
# pdfcrop dynamic_batching.pdf
# pdfcrop char_analysis_sm_utility_and_throughput_scalability_vision.pdf
# pdfcrop char_analysis_sm_utility_and_throughput_scalability_audio.pdf
# pdfcrop inference_pipeline.pdf
# pdfcrop fpga_impl_vision.pdf
# pdfcrop fpga_impl_audio.pdf
# pdfcrop char_e2e_throughput_without_preproc_vision.pdf
# pdfcrop char_e2e_throughput_without_preproc_audio.pdf
# pdfcrop cost_efficiency_vision.pdf
# pdfcrop cost_efficiency_audio.pdf

# mv gpu_arch-crop.pdf                              gpu_arch.pdf
# mv gpu_mig_1-crop.pdf                             gpu_mig_1.pdf
# mv overview-crop.pdf                              overview.pdf
# mv char_throughput_util_audio-crop.pdf            char_throughput_util_audio.pdf
# mv char_throughput_util_vision-crop.pdf           char_throughput_util_vision.pdf
# mv char_throughput_latency_audio-crop.pdf         char_throughput_latency_audio.pdf
# mv char_throughput_latency_vision-crop.pdf        char_throughput_latency_vision.pdf
# mv librispeech_dataset-crop.pdf                   librispeech_dataset.pdf
# mv max_batch_analysis_audio-crop.pdf              max_batch_analysis_audio.pdf
# mv char_latency_breakdown_integrated-crop.pdf     char_latency_breakdown_integrated.pdf
# mv throughput_vision-crop.pdf                     throughput_vision.pdf
# mv throughput_audio-crop.pdf                      throughput_audio.pdf
# mv throughput_latency_vision-crop.pdf             throughput_latency_vision.pdf
# mv throughput_latency_audio-crop.pdf              throughput_latency_audio.pdf
# mv latency_breakdown_integrated-crop.pdf          latency_breakdown_integrated.pdf
# mv power_vision-crop.pdf                          power_vision.pdf
# mv power_audio-crop.pdf                           power_audio.pdf
# mv max_queue_time_vision-crop.pdf                 max_queue_time_vision.pdf
# mv max_queue_time_audio-crop.pdf                  max_queue_time_audio.pdf
# mv dynamic_batching_per_sizes-crop.pdf            dynamic_batching_per_sizes.pdf
# mv eval_throughput_per_sizes-crop.pdf                  eval_throughput_per_sizes.pdf
# mv dynamic_batching-crop.pdf dynamic_batching.pdf
# mv char_analysis_sm_utility_and_throughput_scalability_vision-crop.pdf char_analysis_sm_utility_and_throughput_scalability_vision.pdf
# mv char_analysis_sm_utility_and_throughput_scalability_audio-crop.pdf char_analysis_sm_utility_and_throughput_scalability_audio.pdf
# mv inference_pipeline-crop.pdf inference_pipeline.pdf
# mv fpga_impl_vision-crop.pdf   fpga_impl_vision.pdf
# mv fpga_impl_audio-crop.pdf    fpga_impl_audio.pdf
# mv char_e2e_throughput_without_preproc_vision-crop.pdf   char_e2e_throughput_without_preproc_vision.pdf
# mv char_e2e_throughput_without_preproc_audio-crop.pdf    char_e2e_throughput_without_preproc_audio.pdf
# mv cost_efficiency_vision-crop.pdf cost_efficiency_vision.pdf
# mv cost_efficiency_audio-crop.pdf cost_efficiency_audio.pdf


pdfcrop char_throughput_util_vision.pdf
pdfcrop char_throughput_util_audio.pdf
pdfcrop char_throughput_latency_vision.pdf
pdfcrop char_throughput_latency_audio.pdf
pdfcrop char_e2e_throughput_without_preproc_vision.pdf
pdfcrop char_e2e_throughput_without_preproc_audio.pdf
pdfcrop char_analysis_sm_utility_and_throughput_scalability_vision.pdf
pdfcrop char_analysis_sm_utility_and_throughput_scalability_audio.pdf
pdfcrop char_latency_breakdown_integrated.pdf
pdfcrop throughput_vision.pdf
pdfcrop throughput_audio.pdf
pdfcrop max_batch_analysis_audio.pdf
pdfcrop throughput_latency_vison.pdf
pdfcrop throughput_latency_audio.pdf
pdfcrop latency_breakdown_integrated.pdf
pdfcrop power_vision.pdf
pdfcrop power_audio.pdf
pdfcrop cost_efficiency_vision.pdf
pdfcrop cost_efficiency_audio.pdf
pdfcrop dynamic_batching_per_sizes.pdf

mv char_throughput_util_vision-crop.pdf     char_throughput_util_vision.pdf
mv char_throughput_util_audio-crop.pdf     char_throughput_util_audio.pdf
mv char_throughput_latency_vision-crop.pdf     char_throughput_latency_vision.pdf
mv char_throughput_latency_audio-crop.pdf     char_throughput_latency_audio.pdf
mv char_e2e_throughput_without_preproc_vision-crop.pdf     char_e2e_throughput_without_preproc_vision.pdf
mv char_e2e_throughput_without_preproc_audio-crop.pdf     char_e2e_throughput_without_preproc_audio.pdf
mv char_analysis_sm_utility_and_throughput_scalability_vision-crop.pdf     char_analysis_sm_utility_and_throughput_scalability_vision.pdf
mv char_analysis_sm_utility_and_throughput_scalability_audio-crop.pdf     char_analysis_sm_utility_and_throughput_scalability_audio.pdf
mv char_latency_breakdown_integrated-crop.pdf     char_latency_breakdown_integrated.pdf
mv throughput_vision-crop.pdf     throughput_vision.pdf
mv throughput_audio-crop.pdf     throughput_audio.pdf
mv max_batch_analysis_audio-crop.pdf     max_batch_analysis_audio.pdf
mv throughput_latency_vison-crop.pdf     throughput_latency_vison.pdf
mv throughput_latency_audio-crop.pdf     throughput_latency_audio.pdf
mv latency_breakdown_integrated-crop.pdf     latency_breakdown_integrated.pdf
mv power_vision-crop.pdf     power_vision.pdf
mv power_audio-crop.pdf     power_audio.pdf
mv cost_efficiency_vision-crop.pdf     cost_efficiency_vision.pdf
mv cost_efficiency_audio-crop.pdf     cost_efficiency_audio.pdf
mv dynamic_batching_per_sizes-crop.pdf     dynamic_batching_per_sizes.pdf
